CATERPILLAR: Coarse Grain Reconfigurable Architecture for Accelerating the Training of Deep Neural Networks

Accelerating the inference of a trained DNN is a well studied subject. In this paper we switch the focus to the training of DNNs. The training phase is compute intensive, demands complicated data communication, and contains multiple levels of data dependencies and parallelism. This paper presents an algorithm/architecture space exploration of efficient accelerators to achieve better network convergence rates and higher energy efficiency for training DNNs. We further demonstrate that an architecture with hierarchical support for collective communication semantics provides flexibility in training various networks performing both stochastic and batched gradient descent based techniques. Our results suggest that smaller networks favor non-batched techniques while performance for larger networks is higher using batched operations. At 45nm technology, CATERPILLAR achieves performance efficiencies of 177 GFLOPS/W at over 80% utilization for SGD training on small networks and 211 GFLOPS/W at over 90% utilization for pipelined SGD/CP training on larger networks using a total area of 103.2 mm$^2$ and 178.9 mm$^2$ respectively.

==> architecture.py <==
from __future__ import division

def calculate_ops(E, K, b, network, nr, a, c):

	CP_MAC = 0
	BGD_MAC = 0
	DFA_MAC = 0

	CP_WA = 0
	BGD_WA = 0
	DFA_WA = 0

	CP_BC = 0
	BGD_BC = 0
	DFA_BC = 0

	CP_MEM = 0
	BGD_MEM = 0
	DFA_MEM = 0

	BGD_OFF_MEM = 0
	DFA_OFF_MEM = 0

	#MACS
	#CP
	for layer in network:
		CP_MAC += 2*layer[0]*layer[1]
	for layer in network[1:-1]:
		CP_MAC += layer[0]*layer[1]
	CP_MAC = E*K*CP_MAC
	#BGD
	for layer in network:
		BGD_MAC += 2*layer[0]*layer[1]
	for layer in network[1:-1]:
		BGD_MAC += layer[0]*layer[1]
	BGD_MAC = E*K*BGD_MAC
	#DFA
	for layer in network:
		DFA_MAC += 2*layer[0]*layer[1]
	for layer in network[1:-1]:
		DFA_MAC += layer[0]*network[-1][1]
	DFA_MAC = E*K*DFA_MAC

	#Weight Accesses
	#CP
	for layer in network:
		CP_WA += layer[0]*layer[1]
	CP_WA = (E*K/b)*CP_WA
	#BGD
	for layer in network:
		BGD_WA += 2*layer[0]*layer[1]
	BGD_WA = (E*K/b)*BGD_WA
	#DFA
	for layer in network:
		DFA_WA += 2*layer[0]*layer[1]
	for layer in network[1:-1]:
		DFA_WA += layer[0]*network[-1][1]
	DFA_WA = (E*K/b)*DFA_WA

	#Broadcasts/Reductions
	#CP
	for layer in network:
		CP_BC += K*2*layer[0]
		CP_BC += K*layer[1]
	for layer in network[1:-1]:
		CP_BC += K*2*layer[1]
		CP_BC += K*layer[0]
	for layer in network[1:-1]:
		CP_BC += layer[1]*(K + layer[0])
	CP_BC = E*CP_BC
	#BGD
	for layer in network:
		BGD_BC += layer[0]*(K + layer[1])
	for layer in network:
		BGD_BC += K*(2*layer[0] + layer[1])
	for layer in network[1:-1]:
		BGD_BC += layer[1]*(K + 2*layer[0])
	BGD_BC = E*BGD_BC
	#DFA
	for layer in network:
		DFA_BC += layer[0]*(K + layer[1])
	for layer in network:
		DFA_BC += K*(2*layer[0] + layer[1])
	for layer in network[1:-1]:
		DFA_BC += network[-1][1]*(K + 2*layer[0])
	DFA_BC = E*DFA_BC

	#Memory
	#CP
	for layer in network:
		CP_MEM += layer[0]*layer[1]
	num = len(network)
	for layer in network:
		CP_MEM += num*(layer[0] + layer[1])
		num = num - 1
	for layer in network:
		CP_MEM += max(layer[0], layer[1])
	CP_MEM = 2*CP_MEM/(a*c*nr**2)
	#BGD
	num = len(network)
	for layer in network:
		BGD_MEM += num*b*(layer[0] + layer[1])
		num = num - 1
	BGD_MEM = 2*BGD_MEM/(a*c*nr**2)
	#DFA
	num = len(network)
	for layer in network:
		DFA_MEM += num*b*(layer[0] + layer[1])
		num = num - 1
	DFA_MEM = 2*DFA_MEM/(a*c*nr**2)

	#Off core memory
	for layer in network:
		BGD_OFF_MEM += 2*layer[0]*layer[1]
	for layer in network:
		DFA_OFF_MEM += 2*layer[0]*layer[1]
	for layer in network[1:-1]:
		DFA_OFF_MEM += 2*layer[0]*network[-1][1]

	print "CP_MAC: ", CP_MAC
	print "CP_WA: ", CP_WA
	print "CP_BC: ", CP_BC
	print "CP_MEM (bytes): ", CP_MEM

	print "BGD_MAC: ", BGD_MAC
	print "BGD_WA: ", BGD_WA
	print "BGD_BC: ", BGD_BC
	print "BGD_MEM (bytes): ", BGD_MEM
	print "BGD_OFF_MEM (bytes): ", BGD_OFF_MEM

	print "DFA_MAC: ", DFA_MAC
	print "DFA_WA: ", DFA_WA
	print "DFA_BC: ", DFA_BC
	print "DFA_MEM (bytes): ", DFA_MEM
	print "DFA_OFF_MEM (bytes): ", DFA_MEM

network = [[784,500],[500,500],[500,500],[500,10]]
E = 29
K = 60000
b = 1
nr = 16
a = 2
c = 4
calculate_ops(E, K, b, network, nr, a, c)
